A Comparison of Hybrid Beamforming and Digital Beamforming with Low-Resolution ADCs for Multiple Users and Imperfect CSI

For 5G it will be important to leverage the available millimeter wave spectrum. To achieve an approximately omni- directional coverage with a similar effective antenna aperture compared to state of the art cellular systems, an antenna array is required at both the mobile and basestation. Due to the large bandwidth and inefficient amplifiers available in CMOS for mmWave, the analog front-end of the receiver with a large number of antennas becomes especially power hungry. Two main solutions exist to reduce the power consumption: hybrid beam forming and digital beam forming with low resolution Analog to Digital Converters (ADCs). In this work we compare the spectral and energy efficiency of both systems under practical system constraints. We consider the effects of channel estimation, transmitter impairments and multiple simultaneous users. Our power consumption model considers components reported in literature at 60 GHz. In contrast to many other works we also consider the correlation of the quantization error, and generalize the modeling of it to non-uniform quantizers and different quantizers at each antenna. The result shows that as the SNR gets larger the ADC resolution achieving the optimal energy efficiency gets also larger. The energy efficiency peaks for 5 bit resolution at high SNR, since due to other limiting factors the achievable rate almost saturates at this resolution. We also show that in the multi-user scenario digital beamforming is in any case more energy efficient than hybrid beamforming. In addition we show that if different ADC resolutions are used we can achieve any desired trade-offs between power consumption and rate close to those achieved with only one ADC resolution.

==> SimulationResults/PlotData/resultParser_LLS_V2V.m <==
function [ output_args ] = resultParser_LLS_V2V( dirVecInput )
    %RESULTPARSER Summary of this function goes here
    %   Detailed explanation goes here
    output_args = [];

    if nargin < 1
        rootDirFlag = 0; 
        % '0' - read Sim results from a single folder set that is defined in a 'dirVec'
        % '1' - read Sim results from set of root folders 'rootDirVec'

        rootDirVec = {...
            '\\nncv02a-cifs.inn.intel.com\mcgStorage_2_sim\Users\sdsosnin\NB\LTE\LLS_RAN1_V2V\DataFiles\v2v_rel15_interf_realCE_BL_DEBUG_5';...
            };
        dirVec = {...
            'C:\Work\Sources\LTE\LLS\LLS_Rel13_V2V_base\V2VPSSCH_10MHz_QPSK_03\EVA2700\singleDMRS_FOest_2PRB\V2VPSSCH_10MHz_QPSK_03\B1\singleDMRS_FOest_2PRB';...
            };

    elseif nargin == 1
        rootDirFlag = 0;
        dirVec = dirVecInput;
    end

    if rootDirFlag == 1
        pathNum = length(rootDirVec);
    else
        pathNum = 1;
    end

    clc
    close all

    for indx = 1 : pathNum

        if rootDirFlag == 1
            sbFoldList = dir(rootDirVec{indx});
            for i = 3 :  length(sbFoldList)
                dirVec{i-2} = sbFoldList(i).name;
            end
        end

        for iSbFold = 1 : length(dirVec)
            curFolder = dirVec{iSbFold};
            fprintf('%s\n', curFolder);

            path = '';
            if rootDirFlag == 1
                path = [rootDirVec{indx} '\' curFolder];
            else
                path = [curFolder];
            end
            fileList = dir(path);

            numSeed = 0;
            SimRes = {};

            for i = 3 : length(fileList)
                curFile = fileList(i).name;
                if strcmp('SimConfig.mat',curFile)
                    load([path '/' curFile]);
                end

                if numel(curFile) > 8
                    if strcmp('SimResult',curFile(1:9))

                        numSeed = numSeed + 1;
                        if mod(numSeed, 1000) == 0
                            fprintf('%d\n',numSeed);
                        end

                        load([path  '/' curFile]);
                        SimRes{numSeed} = SimulationResults;
                    end
                end
            end

            if length(SimRes) > 0

                % Loop over simulation cases/scenarios
                for iCase = 1 : length(SimRes{1})
                    % Initial configuration parameters
                    [Config] = simulParametersConfiguration('SL_only');
                    
                    % override Config parameters
                    eval(simulationCaseSetting{iCase});

                    runningCase = 'SL';
                    if strcmp(runningCase, 'SL')
                        processSlStatistic(SimRes, iCase, numSeed, path);
                    else
                        error('Unknown LLS running case!');
                    end

                    close all;
                end

            end
        end
    end

    clc
    close all
end

function outName = nameProcessing(inName)

    outName = inName;

    encIndexes = regexp(inName,'_Enc_');
    outName = [outName(1:encIndexes-1) outName(encIndexes+4:end)];

    encIndexes = regexp(outName,'_CRC_');
    outName = [outName(1:encIndexes-1) outName(encIndexes+4:end)];

    outName(encIndexes) = '(';
    outName(end+1) = ')';

    spaceIndexes = regexp(outName,'_');
    outName(spaceIndexes) = ' ';

end

function processSlStatistic(SimRes, iCase, numSeed, path)
    % Build statistic curves
    % Determine SNR vector and MCL vector
    tmp = load([path '\SimulationConfig.mat']);
    Config = tmp.SimulationConfig{1};
    SNRvec = Config.UE{2}.SL.SNRdB;
    nSnrPoint = numel(SNRvec);
        
    nRxUe = 1;
    nTxUe = 1;
    
    chEstNodeSet = [];
    for iUe = 1 : Config.nUE
        if sum(strcmp(Config.UE{iUe}.SL.nodeType,{'SlTxActive','SlTxInterf'})) ~= 0
            chEstNodeSet = [chEstNodeSet iUe];
        end
    end
    
    phyChannelSl = Config.SL.phyChannel;
    switch phyChannelSl
        case {'PSSCH'}
            nTx = Config.SL.Pssch.nTx;
        case {'PSCCH'}
            nTx = Config.SL.Pscch.nTx;
        case {'PSDCH'}
            nTx = Config.SL.Psdch.nSld;
        case {'PSBCH', 'PSSS+SSSS', 'PSBCH+PSSS+SSSS'}
            nTx = Config.SL.Psbch.nTx;
    end
    
    % Determine patterns for simulation results
    for iRxNode = 1 : nRxUe
        for iTxNode = 1 : nTxUe
%             nTxPackets{iRxNode,iTxNode} =  SimRes{1}{1}{1}.SlDataStat.numTxPackets{iRxNode,iTxNode};
%             nBitPayload{iRxNode,iTxNode}  = SimRes{1}{1}{1}.SlDataStat.nBitPayloadPerPacket{iRxNode, iTxNode};
%             linkThr{iRxNode,iTxNode} = zeros(nTx,length(SNRvec));
            codedBer_totl = zeros(nTx, nSnrPoint);
            bler_totl = zeros(1, nSnrPoint);
            for iSnr = 1 : nSnrPoint
                blerPerTti_totl{iSnr} = zeros(nTx,1);
            end
%             rsrpMtx = [];
        end
    end
    
    
    for iSeed = 1 : numSeed % Loop over Seeds
        
        codedBer_trial = zeros(nTx,nSnrPoint);
        bler_trial = zeros(1,nSnrPoint);
        for iSnr = 1 : nSnrPoint
            blerPerTti_trial{iSnr} = zeros(nTx,1);
        end
        
        nTrial{iSeed} = length(SimRes{iSeed}{iCase});
        for iTrial = 1 : nTrial{iSeed} % Loop over simulation trials
            for iRxNode = 1 : nRxUe
                for iTxNode = 1 : nTxUe
                    
                    tmp1 = SimRes{iSeed}{iCase}{iTrial};
                        
                    errorPerTti = tmp1.SlDataStat.errorPerTti{iRxNode, iTxNode};
                    codedBerPerTti = tmp1.SlDataStat.codedBerPerTti{iRxNode, iTxNode};

                    for iSnr = 1 : nSnrPoint
                        errorPerSnrPoint = errorPerTti{iSnr};                        
                        blerPerTti_trial{iSnr} =  blerPerTti_trial{iSnr} + ...
                            mean(errorPerSnrPoint,1).';
                                                    
                        bler_trial(iSnr) = bler_trial(iSnr) + ...
                            mean(sum((errorPerSnrPoint ~= 0),2) == nTx);
                        
                        codedBer_trial(:,iSnr) = codedBer_trial(:,iSnr) + ...
                            mean(codedBerPerTti{iSnr}).';
                    end                        
                end
            end
        end
        
%         % Normileze to number of trials
        for iSnr = 1 : nSnrPoint
            blerPerTti_totl{iSnr} = blerPerTti_totl{iSnr} + ...
                blerPerTti_trial{iSnr} / nTrial{iSeed};
        end
        codedBer_totl = codedBer_totl + codedBer_trial / nTrial{iSeed};
        bler_totl = bler_totl + bler_trial / nTrial{iSeed};
     
    end
    
    % Normilize to number of seeds
    for iSnr = 1 : nSnrPoint
        blerPerTti_totl{iSnr} =  blerPerTti_totl{iSnr} / numSeed;
    end
    bler_totl = bler_totl / numSeed;
    codedBer_totl = codedBer_totl / numSeed;
   
    % Convert cell to mat
    blerPerTti = cell2mat(blerPerTti_totl);

     %%% Create figure legend
     legStr = {};
     for iTti = 1 : nTx
         legStr{iTti} = ['Tx # ' num2str(iTti)];
     end
            
    %%% Build figures %%%
    figNameAddStr = [];
    
    % BLER per TTI
    figure()
    semilogy(SNRvec, blerPerTti,'lineWidth',1.5)
    legend(legStr{:});
    hold on
    grid on
    title('BLER per TTI vs SINR');
    xlabel('SINR, dB');
    ylabel('PER');
    ylim([0.01 1]);
    saveas(gcf,[path '/BLER_perTTI_vs_SINR' figNameAddStr '.fig']);

    % BLER per SNR point
    figure()
    semilogy(SNRvec, bler_totl,'lineWidth',1.5)
    legend(legStr{:});
    hold on
    grid on
    title('BLER vs SINR');
    xlabel('SINR, dB');
    ylabel('PER');
    ylim([0.01 1]);
    saveas(gcf,[path '/BLER_vs_SINR' figNameAddStr '.fig']);
            
    % Coded BER
    figure()
    semilogy(SNRvec, codedBer_totl,'lineWidth',1.5)
    legend(legStr{:});
    hold on
    grid on
    title('Coded BER vs SINR');
    xlabel('SINR, dB');
    ylabel('Coded BER');
    ylim([0.01 1]);
    saveas(gcf,[path '/Coded_BER_vs_SINR' figNameAddStr '.fig']);
    
    return;

end

function field = getFieldFunc(struct, fieldSet)
t1 = struct;
for i = 1 : numel(fieldSet) 
   t1 = getfield(t1, fieldSet{i});
end

field = t1;
end
        
    


